Update or Wait: How to Keep Your Data Fresh

In this work, we study how to optimally manage the freshness of information updates sent from a source node to a destination via a channel. A proper metric for data freshness at the destination is the age-of-information, or simply age, which is defined as how old the freshest received update is since the moment that this update was generated at the source node (e.g., a sensor). A reasonable update policy is the zero-wait policy, i.e., the source node submits a fresh update once the previous update is delivered and the channel becomes free, which achieves the maximum throughput and the minimum delay. Surprisingly, this zero-wait policy does not always minimize the age. This counter-intuitive phenomenon motivates us to study how to optimally control information updates to keep the data fresh and to understand when the zero-wait policy is optimal. We introduce a general age penalty function to characterize the level of dissatisfaction on data staleness and formulate the average age penalty minimization problem as a constrained semi-Markov decision problem (SMDP) with an uncountable state space. We develop efficient algorithms to find the optimal update policy among all causal policies, and establish sufficient and necessary conditions for the optimality of the zero-wait policy. Our investigation shows that the zero-wait policy is far from the optimum if (i) the age penalty function grows quickly with respect to the age, (ii) the packet transmission times over the channel are positively correlated over time, or (iii) the packet transmission times are highly random (e.g., following a heavy-tail distribution).

==> matlab_SY/DelayControlFunction.m <==
function [Expectedz,z] = DelayControlFunction(fname_g,tau, samples,DiscretePoint,TransMatrix,alpha)
times = 20;
% samples = flatten(samples,3);
% samples = samples;
sample_index = samples/2+1;
z_l = zeros(length(samples),1); z_u = 10*ones(length(samples),1); 
for i = 1:times
    z = (z_l+z_u)/2;
    tmp = sum(mprod(feval(fname_g,mplus(samples+z,DiscretePoint),alpha), TransMatrix(sample_index,:)),2);
    flag = ( tmp > tau);
    z_u(flag) = z(flag);
    z_l(~flag) = z(~flag);
end
Expectedz = mean(z);

==> matlab_SY/DelayControlFunction_LogNormal.m <==
function [Expectedz,z] = DelayControlFunction_LogNormal(fname_g,tau,sample_Y, sample_Normal,a,mu, sigma,mean_tmp,alpha)
times = 10;
% samples = flatten(samples,3);
% samples = samples;
% sample_index = samples/2+1;
num = 1e2;
num2 = 1e4;
randn('seed',10);
sample_normal_next = randn(1,num);
z = zeros(length(sample_Y),1);
for i = 1: length(sample_Y)/num2
    sample_Normal_tmp = sample_Normal((i-1)*num2+1:i*num2);
    sample_Y_tmp = sample_Y((i-1)*num2+1:i*num2);
    sample_Y_ = exp(mplus(a* sample_Normal_tmp, sqrt(1-a^2)*sample_normal_next).*sigma + mu)/mean_tmp;

    z_l = zeros(length(sample_Y_tmp),1); z_u = 10*ones(length(sample_Y_tmp),1); 
    for j = 1:times
        z_tmp = (z_l+z_u)/2;
        tmp = mean(feval(fname_g,mplus(sample_Y_tmp+z_tmp,sample_Y_),alpha),2);
        flag = ( tmp > tau);
        z_u(flag) = z_tmp(flag);
        z_l(~flag) = z_tmp(~flag);
    end
    z((i-1)*num2+1:i*num2) = z_tmp; 
end
Expectedz = mean(z);

==> matlab_SY/DiscreteMarkovSamples.m <==
function [theta,ug] = DiscreteMarkovSamples(G,TM,T)
% simulation - function
%% Arguments:
% G = grid points for the Markov chain;
% TM = transition matrix for the Markov chain;
% T = number of periods to simulate;
%% CODE:
CDF = cumsum(TM,2); % cumulative distribution function.
i = 2; % index of the initial shock.
ind = zeros(1,T);
ind(1) = i;
for t = 1:T; % simulation for T periods.
ug(t) = rand(1); % create pseudo-random numbers from the uniform dist.
j = find(CDF(i,:)>=ug(t),1,'First');
ind(t) = j;
i = j;
end
theta = G(ind); % pseudo-random numbers from the Markov chain for simulation.
%

end



==> matlab_SY/Equal_constraint.m <==
beta_low = 0;
beta_high = 1000;
beta = (beta_low+ beta_high)/2;
times = 40;
for i=1:times
    if mean(max(beta,samples)) > max(T)
        beta_high = beta;
    else
        beta_low = beta;
    end
    beta = (beta_low+ beta_high)/2;
end
Z = max(beta - samples,0);
    

==> matlab_SY/LogNormalMarkovSamples.m <==
function [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num)
sample_Normal = zeros(sample_num,1);
% sample_Normal(2:end) = a*sample_Normal(1:end-1)+sqrt(1-a^2)*randn(sample_num-1,1);
sample_Normal(1) = randn;
for i = 2: sample_num
    sample_Normal(i) = a* sample_Normal(i-1) + sqrt(1-a^2)*randn;
end
samples = exp(sample_Normal.* sigma + mu);
end

==> matlab_SY/Untitled2.m <==
DiscretePoint = [0 2];
samples = 0;
sample_index = samples/2+1;
p = 1;
TransMatrix = [p 1-p; 1-p p];
fname = 'g1_linear';
tau = 0.2;
Expectedz = DelayControlFunction(fname,tau, samples,sample_index,DiscretePoint,TransMatrix);


==> matlab_SY/Untitled9.m <==
% % x = (0:10000);
% % y = 1-logncdf(x,0,1);
% % loglog(x,y); grid;
% % xlabel('x'); ylabel('p');
% G = [0 2];
% % p = 0:0.1:1;
% p = 1;
% TM = [p 1-p; 1-p p]
% T = 100;
% simulationMC(G,TM,T)

% alpha = 0.1;
% y = 0:0.1:100;
% z = g1_stair(y,alpha);
% plot(y,z);
clear;
alpha = 2*rand;
y = 1*rand;
y_ = 6*rand;
z = 3*rand;
tmp = y:0.0001:(y+z+y_);
% q_integral = sum(g1_stair(tmp,alpha))/10000;
% q = q1_stair(y,z,y_,alpha);

q_integral = sum(g1_power(tmp,alpha))/10000;
q = q1_power(y,z,y_,alpha);

% q_integral = sum(g1_exp(tmp,alpha))/10000;
% q = q1_exp(y,z,y_,alpha);

% q_integral = sum(g1_power(tmp,alpha))/10000;
% q = q1_power(y,z,y_,alpha);





==> matlab_SY/adjsiza.m <==
function varargout = adjsiza(varargin)
% DESCRIPTION [a,b,...] = adjsiza(a,b,...) 
%  Will extend singleton dimensions on each input argument to match
%  the size of the other arguments. If dimensions are not singletons
%  nor of the same size as the rest of the inputs, an error will occur.
%  It is not an error if any argument is empty. The result is matrices
%  of the same size.
% INPUT
%  any number of matrices
% OUTPUT
%  one matrix for each input all of the same size
% TRY 
%  [a, b] = adjsiza(ones(1,1,2,2), ones(1,2,2,1))
%  [a, b] = adjsiza(ones(1,1,2,2), ones(0,2,2,1))
% SEE ALSO
%  adjsiz, adjsizabdim

% by Magnus Almgren 030724 Major clean up 051230

s = sizes(varargin{1:end}); % the sizes of all inputs in one matrix


% There is a small trick here. max([17 NaN]) evaluates to 17
snan = s;
snan(s==1) = nan; % Singletons are filled with NaN  
sequal = (max(snan,[],1) == min(snan,[],1));
sequal(isnan(max(snan,[],1))) = true; % the case when all are NaNs in second dimension
if ~all(sequal,2) & size(s,1) > 1 % Not equal and more than one matrix
  error('Input arguments mismatch')
end
% Create a matrix to be used by repmat in the for loop
sval = max(snan,[],1); 
sval(isnan(sval)) = 1;
resiz = ones(size(s));
sval = repmat(sval,[size(s,1) 1]);
resiz(s==1) = sval(s==1); % change size of singletons

for j = 1:max(nargout,nargin>1)  % go through all arguments
 % an error if number of input matrices to repmat are less than number of outputs
 if prod(resiz(j,:))~=1 % otherwise repdim consumes unnecessary resources
  varargout{j} = repmat(varargin{j}, resiz(j,:)); % expand size to maxs
 else
  varargout{j} = varargin{j}; 
 end
end


==> matlab_SY/distinguishable_colors.m <==
function colors = distinguishable_colors(n_colors,bg,func)
% DISTINGUISHABLE_COLORS: pick colors that are maximally perceptually distinct
%
% When plotting a set of lines, you may want to distinguish them by color.
% By default, Matlab chooses a small set of colors and cycles among them,
% and so if you have more than a few lines there will be confusion about
% which line is which. To fix this problem, one would want to be able to
% pick a much larger set of distinct colors, where the number of colors
% equals or exceeds the number of lines you want to plot. Because our
% ability to distinguish among colors has limits, one should choose these
% colors to be "maximally perceptually distinguishable."
%
% This function generates a set of colors which are distinguishable
% by reference to the "Lab" color space, which more closely matches
% human color perception than RGB. Given an initial large list of possible
% colors, it iteratively chooses the entry in the list that is farthest (in
% Lab space) from all previously-chosen entries. While this "greedy"
% algorithm does not yield a global maximum, it is simple and efficient.
% Moreover, the sequence of colors is consistent no matter how many you
% request, which facilitates the users' ability to learn the color order
% and avoids major changes in the appearance of plots when adding or
% removing lines.
%
% Syntax:
%   colors = distinguishable_colors(n_colors)
% Specify the number of colors you want as a scalar, n_colors. This will
% generate an n_colors-by-3 matrix, each row representing an RGB
% color triple. If you don't precisely know how many you will need in
% advance, there is no harm (other than execution time) in specifying
% slightly more than you think you will need.
%
%   colors = distinguishable_colors(n_colors,bg)
% This syntax allows you to specify the background color, to make sure that
% your colors are also distinguishable from the background. Default value
% is white. bg may be specified as an RGB triple or as one of the standard
% "ColorSpec" strings. You can even specify multiple colors:
%     bg = {'w','k'}
% or
%     bg = [1 1 1; 0 0 0]
% will only produce colors that are distinguishable from both white and
% black.
%
%   colors = distinguishable_colors(n_colors,bg,rgb2labfunc)
% By default, distinguishable_colors uses the image processing toolbox's
% color conversion functions makecform and applycform. Alternatively, you
% can supply your own color conversion function.
%
% Example:
%   c = distinguishable_colors(25);
%   figure
%   image(reshape(c,[1 size(c)]))
%
% Example using the file exchange's 'colorspace':
%   func = @(x) colorspace('RGB->Lab',x);
%   c = distinguishable_colors(25,'w',func);

% Copyright 2010-2011 by Timothy E. Holy

  % Parse the inputs
  if (nargin < 2)
    bg = [1 1 1];  % default white background
  else
    if iscell(bg)
      % User specified a list of colors as a cell aray
      bgc = bg;
      for i = 1:length(bgc)
	bgc{i} = parsecolor(bgc{i});
      end
      bg = cat(1,bgc{:});
    else
      % User specified a numeric array of colors (n-by-3)
      bg = parsecolor(bg);
    end
  end
  
  % Generate a sizable number of RGB triples. This represents our space of
  % possible choices. By starting in RGB space, we ensure that all of the
  % colors can be generated by the monitor.
  n_grid = 30;  % number of grid divisions along each axis in RGB space
  x = linspace(0,1,n_grid);
  [R,G,B] = ndgrid(x,x,x);
  rgb = [R(:) G(:) B(:)];
  if (n_colors > size(rgb,1)/3)
    error('You can''t readily distinguish that many colors');
  end
  
  % Convert to Lab color space, which more closely represents human
  % perception
  if (nargin > 2)
    lab = func(rgb);
    bglab = func(bg);
  else
    C = makecform('srgb2lab');
    lab = applycform(rgb,C);
    bglab = applycform(bg,C);
  end

  % If the user specified multiple background colors, compute distances
  % from the candidate colors to the background colors
  mindist2 = inf(size(rgb,1),1);
  for i = 1:size(bglab,1)-1
    dX = bsxfun(@minus,lab,bglab(i,:)); % displacement all colors from bg
    dist2 = sum(dX.^2,2);  % square distance
    mindist2 = min(dist2,mindist2);  % dist2 to closest previously-chosen color
  end
  
  % Iteratively pick the color that maximizes the distance to the nearest
  % already-picked color
  colors = zeros(n_colors,3);
  lastlab = bglab(end,:);   % initialize by making the "previous" color equal to background
  for i = 1:n_colors
    dX = bsxfun(@minus,lab,lastlab); % displacement of last from all colors on list
    dist2 = sum(dX.^2,2);  % square distance
    mindist2 = min(dist2,mindist2);  % dist2 to closest previously-chosen color
    [~,index] = max(mindist2);  % find the entry farthest from all previously-chosen colors
    colors(i,:) = rgb(index,:);  % save for output
    lastlab = lab(index,:);  % prepare for next iteration
  end
end

function c = parsecolor(s)
  if ischar(s)
    c = colorstr2rgb(s);
  elseif isnumeric(s) && size(s,2) == 3
    c = s;
  else
    error('MATLAB:InvalidColorSpec','Color specification cannot be parsed.');
  end
end

function c = colorstr2rgb(c)
  % Convert a color string to an RGB value.
  % This is cribbed from Matlab's whitebg function.
  % Why don't they make this a stand-alone function?
  rgbspec = [1 0 0;0 1 0;0 0 1;1 1 1;0 1 1;1 0 1;1 1 0;0 0 0];
  cspec = 'rgbwcmyk';
  k = find(cspec==c(1));
  if isempty(k)
    error('MATLAB:InvalidColorString','Unknown color string.');
  end
  if k~=3 || length(c)==1,
    c = rgbspec(k,:);
  elseif length(c)>2,
    if strcmpi(c(1:3),'bla')
      c = [0 0 0];
    elseif strcmpi(c(1:3),'blu')
      c = [0 0 1];
    else
      error('MATLAB:UnknownColorString', 'Unknown color string.');
    end
  end
end


==> matlab_SY/example.m <==
sampleNum = 1e6;
Y = zeros(1,sampleNum);
Y(1:4:end) = 0.1; Y(2:4:end) = 0.1;
Y(3:4:end) = 1.7; Y(4:4:end) = 1.7;
YNext = [Y(2:end) 0.1];
Z = zeros(1,sampleNum);
AgeZeroWait = ...
    mean(1/2*(Z+Y).^2+(Z+Y).*YNext)/mean(Z+Y)
Z(1:4:end) = 0.6; 
AgeNonCausal = ...%
mean(1/2*(Z+Y).^2+(Z+Y).*YNext)/mean(Z+Y)
Z(2:4:end) = 0.6; %
AgeCausal = ...
mean(1/2*(Z+Y).^2+(Z+Y).*YNext)/mean(Z+Y)

==> matlab_SY/f.m <==
function y=f(x,P)
y = sum((x).^(5/2).*P)/sum(x.*P);

==> matlab_SY/figure10_lognormal_differentpenalties_exp.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e5;
% a_ = -0.99:0.05:0.99;
alpha_ = 0:0.002:0.05;
% alpha_ = 1;
a = 0.5;

mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 

fname_g = 'g1_exp';
fname_q = 'q1_exp';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(alpha_));
randn('seed',10);
[samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
samples = samples/mean_tmp;
for j = 1:length(alpha_)
    alpha = alpha_(j)
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
savefile = 'plot10.mat';
save(savefile, 'alpha_', 'age');

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(alpha_)
    alpha = alpha_(j)
%     randn('seed',10);
%     samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('\alpha');
ylabel('Average age penalty per unit time');
legend(legendInfo);
saveas(figure(1),'figure10_lognormal_differentpenalties_exp.fig');



==> matlab_SY/figure11_discrete_differentpenalties_stair.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e7;
DiscretePoint = [0 2];
alpha_ = 0:0.1:2;
% alpha_ = 0:0.5:2;
% alpha_ = [0:0.05:1];
% alpha_ = 0.5;
p = 0.7;
fname_g = 'g1_stair';
fname_q = 'q1_stair';
% fname_g = 'g1_exp';
% fname_q = 'q1_exp';
% fname_g = 'g1_power';
% fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(alpha_));
rand('seed',10);
TransMatrix = [p 1-p; 1-p p];
samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
for j = 1:length(alpha_)
    alpha = alpha_(j)
    optimal_policy_general_Discrete;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
age=zeros(1,length(alpha_));
for j = 1:length(alpha_)
    alpha = alpha_(j)
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('\alpha');
ylabel('Average age penalty per unit time');
legend(legendInfo);
saveas(figure(1),'figure11_discrete_differentpenalties_stair.fig');


==> matlab_SY/figure12_lognormal_differentpenalties_stair.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e6;
% a_ = -0.99:0.05:0.99;
% alpha_ = [0:0.05:1];
% alpha_ = [0:0.05:1];
alpha_ = 0:0.1:2;
% alpha_ = 1;
a = 0.5;

mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 

% fname_g = 'g1_exp';
% fname_q = 'q1_exp';
fname_g = 'g1_stair';
fname_q = 'q1_stair';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(alpha_));
randn('seed',10);
[samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
samples = samples/mean_tmp;
for j = 1:length(alpha_)
    alpha = alpha_(j)
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
savefile = 'plot12.mat';
save(savefile, 'alpha_', 'age');

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(alpha_)
    alpha = alpha_(j)
%     randn('seed',10);
%     samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('\alpha');
ylabel('Average age penalty per unit time');
legend(legendInfo);
saveas(figure(1),'figure12_lognormal_differentpenalties_stair.fig');



==> matlab_SY/figure1_discrete_compare.m <==
clear; close all
T_min = 1:0.05:2;
mean_ = 1;
sample_num = 1e6;
q = 0.5;
p = [q 1-2*q q];
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
rand('seed',10);
[~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
% samples(samples==0)=0.1; 
% samples(samples==2)=1.7; 
% mean_=(0.1+1.7)/2;
j = 0;
age=zeros(1,length(T_min));
samplesquare = samples.^2;
for T = T_min
    T
    j = j + 1;    
    optimal_policy;
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
rand('seed',10);
[~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
j = 0;
age=zeros(1,length(T_min));
samplesquare = samples.^2;
for T = T_min
    T
    j = j + 1;    
    Z = max(T - mean_,0);
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];

%% Equal_constraint
color_index = color_index + 1;
rand('seed',10);
[~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
j = 0;
age=zeros(1,length(T_min));
samplesquare = samples.^2;
for T = T_min
    T
    j = j + 1;    
    Equal_constraint;
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Equal constraint'];   

%%
% axis([1 1.8 1.85 2.2])
xlabel('T_{min}');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure1_discrete_compare.fig');

==> matlab_SY/figure2_lognormal_compare.m <==
clear; close all
T_min = 1:0.2:8;
mean_ = 1;
sample_num = 1e6;


mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2);
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
randn('seed',10);
samples = lognrnd(mu,sigma,1,sample_num)/mean_tmp;
j = 0;
age=zeros(1,length(T_min));
for T = T_min
    T
    j = j + 1;    
    optimal_policy;
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
randn('seed',10);
samples = lognrnd(mu,sigma,1,sample_num)/mean_tmp;
j = 0;
age=zeros(1,length(T_min));
for T = T_min
    T
    j = j + 1;    
    Z = max(T - mean_,0);
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];

%% Equal_constraint
color_index = color_index + 1;
randn('seed',10);
samples = lognrnd(mu,sigma,1,sample_num)/mean_tmp;
j = 0;
age=zeros(1,length(T_min));
for T = T_min
    T
    j = j + 1;    
    Equal_constraint;
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Equal constraint'];   

%%
% axis([1 8 0 8])
xlabel('T_{min}');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure2_lognormal_compare.fig');


==> matlab_SY/figure3_discrete_differentdistributions.m <==
clear; close all
% T_min = 1:0.05:2;
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e6;
q = [0:0.02:0.5]';
p_ = [q 1-2*q q];
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(q));
for j = 1:length(q)
    p = p_(j,:)  
    rand('seed',10);
    [~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
    optimal_policy;   
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(q,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(q)
    p = p_(j,:)  
    rand('seed',10);
    [~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
    Z = max(T - mean_,0);
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(q,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];

% %% T_min = 1
% T_min = 1.3;
% T = T_min;
% %% optimal policy
% color_index = color_index + 1;
% age=zeros(1,length(q));
% for j = 1:length(q)
%     p = p_(j,:)  
%     randn('seed',10);
%     [~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
%     optimal_policy;   
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
% end
% plot(q,age,'Color',mpdc(color_index,:));
% hold on;
% legendInfo{color_index} = ['Optimal policy'];   
% 
% %% Fixed delay
% color_index = color_index + 1;
% for j = 1:length(q)
%     p = p_(j,:)  
%     randn('seed',10);
%     [~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
%     Z = max(T - mean_,0);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
% end
% plot(q,age,'Color',mpdc(color_index,:));
% hold on;
% legendInfo{color_index} = ['Fixed delay'];
% 
% % Equal_constraint
% color_index = color_index + 1;
% for j = 1:length(q)
%     p = p_(j,:)  
%     [~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
%     Equal_constraint;
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
% end
% plot(q,age,'Color',mpdc(color_index,:));
% hold on;
% legendInfo{color_index} = ['Equal constraint'];   

%%
% axis([1 1.8 1.85 2.2])
xlabel('q');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure3_discrete_differentdistributions.fig');


==> matlab_SY/figure4_lognormal_differentdistributions.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e6;
mu = 0; 
sigma_ = [0.01 0.05: 0.05: 2.0]; 
% sigma_ = 1.5;
%mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(sigma_));
for j = 1: length(sigma_)
    sigma = sigma_(j)
    mean_tmp = exp(mu+sigma^2/2); 
    randn('seed',10);
%     samples = exp(randn(1,sample_num).* sigma + mu)/mean_tmp;
    samples = lognrnd(mu,sigma,1,sample_num)/mean_tmp;
    optimal_policy;
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(sigma_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
age=zeros(1,length(sigma_));
for j = 1: length(sigma_)
    sigma = sigma_(j);
    mean_tmp = exp(mu+sigma^2/2);  
    randn('seed',10);
    samples = lognrnd(mu,sigma,1,sample_num)/mean_tmp;
    Z = max(T - mean_,0);
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(sigma_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];

% %% Equal_constraint
% color_index = color_index + 1;
% randn('seed',10);
% samples = lognrnd(mu,sigma,1,sample_num)/mean_tmp;
% j = 0;
% age=zeros(1,length(T_min));
% for T = T_min
%     T
%     j = j + 1;    
%     Equal_constraint;
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
% end
% plot(sigma_,age,'Color',mpdc(color_index,:));
% hold on;
% legendInfo{color_index} = ['Equal constraint'];   

%%
% axis([1 8 0 8])
xlabel('\sigma');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure4_lognormal_differentdistributions.fig');

==> matlab_SY/figure4_lognormal_differentdistributions_correlated.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e6;
% a_ = -0.99:0.05:0.99;
% alpha_ = 0:0.1:2;
alpha = 1;
a = 0.5;

mu = 0; 
sigma_ = [0.01 0.05: 0.05: 2.0]; 
%mean_tmp = exp(mu+sigma^2/2); 

fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(sigma_));
for j = 1:length(sigma_)
    sigma = sigma_(j)
    mean_tmp = exp(mu+sigma^2/2); 
    randn('seed',10);
    [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
    samples = samples/mean_tmp;    
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(sigma_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
% savefile = 'plot8.mat';
% save(savefile, 'alpha_', 'age');

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(sigma_)
    sigma = sigma_(j)
    mean_tmp = exp(mu+sigma^2/2); 
    randn('seed',10);
    [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
    samples = samples/mean_tmp;    
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(sigma_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Zero wait'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('\sigma');
ylabel('Average age');
legend(legendInfo);
saveas(figure(1),'figure4_lognormal_differentdistributions_correlated.fig');



==> matlab_SY/figure5_discrete_differentcorrelations.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 5e7;
DiscretePoint = [0 2];
p_ = [0:0.05:0.95 0.985];
% p_ = [0.9 0.95];
% p_ = [0.95];
fname_g = 'g1_power';
fname_q = 'q1_power';
alpha = 1;
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(p_));
for j = 1:length(p_)
    p = p_(j)
    rand('seed',10);
    TransMatrix = [p 1-p; 1-p p];
    samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
    optimal_policy_general_Discrete;
    Expectedq = mean(feval(fname_q,sample_now,Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(2*p_-1,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(p_)
    p = p_(j)
    rand('seed',10);    
    TransMatrix = [p 1-p; 1-p p];
    samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(2*p_-1,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure5_discrete_differentcorrelations.fig');


==> matlab_SY/figure5_discrete_differentcorrelations_p.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e7;
DiscretePoint = [0 2];
p_ = [0:0.05:0.95 0.985];
% p_ = [0.9 0.95];
% p_ = [0.95];
fname_g = 'g1_power';
fname_q = 'q1_power';
alpha = 1;
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(p_));
for j = 1:length(p_)
    p = p_(j)
    rand('seed',10);
    TransMatrix = [p 1-p; 1-p p];
    samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
    optimal_policy_general_Discrete;
    Expectedq = mean(feval(fname_q,sample_now,Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(p_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(p_)
    p = p_(j)
    rand('seed',10);    
    TransMatrix = [p 1-p; 1-p p];
    samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(p_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure5_discrete_differentcorrelations_p.fig');


==> matlab_SY/figure5_discrete_differentcorrelations_test.m <==
clear; close all
T_min = 0;
T = T_min;
sample_num = 1e5;
DiscretePoint = [0 2];
mean_ = mean(DiscretePoint);
p_ = [0:0.01:0.95 0.985];
% p_ = [0.9 0.95];
% p_ = [0.15];
fname_g = 'g1_power';
fname_q = 'q1_power';
alpha = 1;
%mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(p_));
for j = 1:length(p_)
    p = p_(j)
    rand('seed',11);
    TransMatrix = [p 1-p; 1-p p];
    samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
    optimal_policy_general_Discrete;
    Expectedq = mean(feval(fname_q,sample_now,Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(2*p_-1,age); %,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(p_)
    p = p_(j)
    rand('seed',10);    
    TransMatrix = [p 1-p; 1-p p];
    samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(2*p_-1,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
% saveas(figure(1),'figure5_discrete_differentcorrelations.fig');


==> matlab_SY/figure6_lognormal_differentcorrelations_slow_secondcurve.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e7;  % 3 day
%1e7 1 day
a_ = [-0.98:0.05:0.92 0.98];
% a_ = [-0.98:0.05:-0.88];
% a_ = [-0.98:0.05:-0.48];
rho = (exp(a_)-1)./(exp(1)-1);
mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 
alpha = 1;
fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
% %% optimal policy
% color_index = color_index + 1;
% age=zeros(1,length(a_));
% for j = 1:length(a_)
%     a = a_(j)
%     randn('seed',10);
%     [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
%     samples = samples/mean_tmp;
%     optimal_policy_general_LogNormal;
%     Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
%     age(j) = Expectedq/(mean(Z)+mean_);
% end
% plot(rho,age,'Color',mpdc(color_index,:));
% hold on;
% legendInfo{color_index} = ['Optimal policy'];  
% savefile = 'plot6_slow.mat';
% save(savefile, 'a_', 'age');
% clear;
%% Fixed delay
sample_num = 1e8;
color_index = color_index + 1;
age=zeros(length(a_),10);
for j = 1:length(a_)
    a = a_(j)
    for i = 1 : 10      
        randn('seed',10+i);
        samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
        Z = max(T - mean_,0);
        Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
        age(j,i) = Expectedq/(mean(Z)+mean_);
    end
end
age = mean(age,2);
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure6_lognormal_differentcorrelations_slow_secondcurve.fig');



==> matlab_SY/figure6_lognormal_differentcorrelations_slower.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 5e7;  % 3 day
%1e7 1 day
a_ = [-0.98:0.05:0.92 0.98];
% a_ = [-0.98:0.05:-0.88];
% a_ = [-0.98:0.05:-0.48];
rho = (exp(a_)-1)./(exp(1)-1);
mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 
alpha = 1;
fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(a_));
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
    samples = samples/mean_tmp;
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
savefile = 'plot6_slower.mat';
save(savefile, 'a_', 'age');
% clear
% %% Fixed delay
% sample_num = 1e8;
% color_index = color_index + 1;
% age=zeros(length(a_),10);
% for j = 1:length(a_)
%     a = a_(j)
%     for i = 1 : 10      
%         randn('seed',10+i);
%         samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
%         Z = max(T - mean_,0);
%         Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
%         age(j,i) = Expectedq/(mean(Z)+mean_);
%     end
% end
% age = mean(age,2);
% plot(rho,age,'Color',mpdc(color_index,:));
% hold on;
% legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure6_lognormal_differentcorrelations_slower.fig');



==> matlab_SY/figure7_discrete_differentpenalties_power.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e7;
DiscretePoint = [0 2];
alpha_ = 0:0.1:2;
% alpha_ = 1;
p = 0.7;
fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(alpha_));
rand('seed',10);
TransMatrix = [p 1-p; 1-p p];
samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
for j = 1:length(alpha_)
    alpha = alpha_(j)
    optimal_policy_general_Discrete;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
age=zeros(1,length(alpha_));
for j = 1:length(alpha_)
    alpha = alpha_(j)
%     rand('seed',10);    
%     TransMatrix = [p 1-p; 1-p p];
%     samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('\alpha');
ylabel('Average age penalty per unit time');
legend(legendInfo);
saveas(figure(1),'figure7_discrete_differentpenalties_power.fig');


==> matlab_SY/figure8_lognormal_differentpenalties_power.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e6;
% a_ = -0.99:0.05:0.99;
alpha_ = 0:0.1:2;
% alpha_ = 1;
a = 0.5;

mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 

fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(alpha_));
randn('seed',10);
[samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
samples = samples/mean_tmp;
for j = 1:length(alpha_)
    alpha = alpha_(j)
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
savefile = 'plot8.mat';
save(savefile, 'alpha_', 'age');

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(alpha_)
    alpha = alpha_(j)
%     randn('seed',10);
%     samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('\alpha');
ylabel('Average age penalty per unit time');
legend(legendInfo);
saveas(figure(1),'figure8_lognormal_differentpenalties_power.fig');



==> matlab_SY/figure9_discrete_differentpenalties_exp.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e7;
DiscretePoint = [0 2];
% alpha_ = 0:0.1:2;
% alpha_ = 0:0.5:2;
alpha_ = [0:0.05:1];
p = 0.7;
% fname_g = 'g1_stair';
% fname_q = 'q1_stair';
fname_g = 'g1_exp';
fname_q = 'q1_exp';
% fname_g = 'g1_power';
% fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(alpha_));
rand('seed',10);
TransMatrix = [p 1-p; 1-p p];
samples = DiscreteMarkovSamples(DiscretePoint,TransMatrix,sample_num+1)';
for j = 1:length(alpha_)
    alpha = alpha_(j)
    optimal_policy_general_Discrete;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
age=zeros(1,length(alpha_));
for j = 1:length(alpha_)
    alpha = alpha_(j)
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(alpha_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('\alpha');
ylabel('Average age penalty per unit time');
legend(legendInfo);
saveas(figure(1),'figure9_discrete_differentpenalties_exp.fig');


==> matlab_SY/flatten.m <==
function res = flatten(m, dim)  
% DESCRIPTION res = flatten(m, dim)
%  Align all elements of m along dimension dim.
%  The elements are taken columnwise from m.
%  If dim is not present along rows is assumed.
%  m can be any matrix and dim can be any 
%  scalar integer from 1 and up.
% INPUT 
%  m --    any matrix 
%  dim --  any integer greater than 0
% OUTPUT
%  res --  A matrix only spanning dimesion dim.
% TRY
%  flatten([1 2; 3 4],3) 

% by Magnus Almgren 970527 changed prod(size(.)) to numel(.) MA 050804

if nargin > 1 
  % Note the extra 1 at the end, since reshape needs 
  % a dimension vector of at least 2 element.
  res = reshape(m,[ones(1, dim-1), numel(m) 1]);
else
  res = m(:); % in the old matlab4 style
end

% $Id: flatten.m 2 2008-01-25 22:20:55Z eraalm $


==> matlab_SY/g1_exp.m <==
function z = g1_exp(y,alpha)
z = exp(alpha*y)-1;
end



==> matlab_SY/g1_power.m <==
function z= g1_power(y,alpha)
z = y.^alpha;
end

==> matlab_SY/g1_stair.m <==
function z = g1_stair(y,alpha)
z = floor(alpha*y);
end



==> matlab_SY/mplus.m <==
function s = mplus(varargin) 
% DESCRIPTION s = mplus(a,b,c,...)
%  Adds variables of different sizes.
%  Arguments are expanded to fit each other and then added together.
%  Expansion is made on singleton dimensions to fit the size of the 
%  other arguments.
% INPUT 
%  Any list of numeric matrices, that have equal or different size.
%  If the latter, the dimension which should be expanded to receive
%  equal sizes must be singleton. For example: A 3-by-2 and a 2-by-3
%  matrix does not work, but a 3-by-2 and a 3-by-1 works fine.
% OUTPUT
%  s --  Sum of the expanded inputs.
% TRY 
%  mplus(ones(2,1),ones(1,2)), size(mplus(ones(2,1),ones(2,3,4)))
% SEE ALSO 
%  mprod,mdiv,mexp,adjsiza

% by Magnus Almgren 990317 revised 050517 MA

if nargin > 0
 [v{1:nargin}] = adjsiza(varargin{:});
 s = 0;
 for j=1:length(varargin)
  s = s + v{j};
 end
end

==> matlab_SY/mprod.m <==
function s = mprod(varargin) % multiplies a number of argument
% DESCRIPTION s = mprod(a,b,c,...)
%  Multiplies (.*) variables of different sizes.
%  Arguments are expanded to fit each other and then multiplied together
%  element by element. Expansion is made on singleton dimensions to fit
%  the size of other arguments.
% INPUT
%  Any input argument list of numeric matrices.
% OUTPUT
%  s -- The product (.*) of the inputs
% TRY
%  mprod(ones(2,1),ones(1,2)), size(mprod(ones(2,1),ones(2,3,4)))
% SEE ALSO 
%  mplus,mdiv,mexp,adjsiza

% by Magnus Almgren 990317  revised 050517 MA

if nargin>0
 [v{1:nargin}] = adjsiza(varargin{:});
 s = v{1};
 for i=2:length(v)
  s = s.*v{i};
 end
end

==> matlab_SY/old/Fixed_delay.m <==
if ~exist('V')
    V = 1;
end
j = 0;
age=zeros(1,length(T_min));
for T = T_min
    [T V]
    Z = max(T - mean_,0);
    j = j + 1;
    age(j) =1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end

==> matlab_SY/old/figure1_exp_compare.m <==
clear; close all
T_min = 1:0.05:2;
mean_ = 1;
sample_num = 1e6;
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
rand('seed',10);
samples = mean(exprnd(mean_, [1 sample_num]),1);  
j = 0;
age=zeros(1,length(T_min));
samplesquare = samples.^2;
for T = T_min
    T
    j = j + 1;    
    optimal_policy;
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
rand('seed',10);
samples = mean(exprnd(mean_, [1 sample_num]),1);  
j = 0;
age=zeros(1,length(T_min));
samplesquare = samples.^2;
for T = T_min
    T
    j = j + 1;    
    Z = max(T - mean_,0);
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];

%% Equal_constraint
color_index = color_index + 1;
rand('seed',10);
samples = mean(exprnd(mean_, [1 sample_num]),1);  
j = 0;
age=zeros(1,length(T_min));
samplesquare = samples.^2;
for T = T_min
    T
    j = j + 1;    
    Equal_constraint;
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Equal constraint'];   

%%
axis([1 1.8 1.85 2.2])
xlabel('T_{min}');
ylabel('Average age per unit time');
legend(legendInfo);

==> matlab_SY/old/figure2_discrete_compare_old.m <==
clear; close all
y = [0 1 2];
q = 0;
py = [q 1-2*q q];
j = 0;
lambda_ = 0.4:0.05:1;
% lambda_ = [1];
age=zeros(1,length(lambda_));
for lambda = lambda_
    j = j + 1;
    beta_low = 0;
    beta_high = 100;
    beta = (beta_low+ beta_high)/2;
    times = 40;
    for i=1:times
        tmp = max(beta,y)*py';
%         if tmp > 1/lambda
        if tmp > max(1/lambda,max(beta,y).^2*py'/2/beta)
            beta_high = beta;
        else
            beta_low = beta;
        end
        beta = (beta_low+ beta_high)/2;
    end
    age(j) =1/(max(beta,y)*py')*1/2*max(beta,y).^2*py'+y*py';
end
plot(lambda_,age);
% axis([0.5,1, 1.5 , 2]);

==> matlab_SY/old/figure2_pareto_compare.m <==
clear; close all
T_min = 1:0.05:8;
mean_ = 1;
sample_num = 1e6;
alpha = 1.7;  %shape of pareto
xm = 1;
mean_tmp = alpha*xm/(alpha-1);
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
rand('seed',10);
samples = gprnd(1./alpha,xm./alpha,xm,[1,sample_num])/mean_tmp;
j = 0;
age=zeros(1,length(T_min));
samplesquare = samples.^2;
for T = T_min
    T
    j = j + 1;    
    optimal_policy;
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];   

%% Fixed delay
color_index = color_index + 1;
rand('seed',10);
samples = gprnd(1./alpha,xm./alpha,xm,[1,sample_num])/mean_tmp;
j = 0;
age=zeros(1,length(T_min));
samplesquare = samples.^2;
for T = T_min
    T
    j = j + 1;    
    Z = max(T - mean_,0);
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];

%% Equal_constraint
color_index = color_index + 1;
rand('seed',10);
samples = gprnd(1./alpha,xm./alpha,xm,[1,sample_num])/mean_tmp;
j = 0;
age=zeros(1,length(T_min));
samplesquare = samples.^2;
for T = T_min
    T
    j = j + 1;    
    Equal_constraint;
    age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(T_min,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Equal constraint'];   

%%
axis([1 8 4 8])
xlabel('T_{min}');
ylabel('Average age per unit time');
legend(legendInfo);



==> matlab_SY/old/figure4_pareto_differentdistributions.m <==
clear; close all
V_ = 1;
T_min = 1:0.02:2;
sample_num = 1e6;
y = [0 1 2];
mean_ = 1;
q = 0.5;
p = [q 1-2*q q];
lambda = 1./T_min;

mpdc = distinguishable_colors(length(V_)*3);
color_index = 0;
%% optimal policy
for V = V_
    color_index = color_index + 1;
    rand('seed',10);
    [~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
%     samples = samples*5;
    optimal_policy;
    plot(T_min,age,'Color',mpdc(color_index,:));
%     plot(lambda,age,'Color',mpdc(color_index,:));
    hold on;
    legendInfo{color_index} = ['Optimal policy'];
end

%% Fixed delay
for V = V_
    color_index = color_index + 1;
    rand('seed',10);
    [~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
%     samples = samples*5;
    Fixed_delay;
    plot(T_min,age,'Color',mpdc(color_index,:));
%     plot(lambda,age,'Color',mpdc(color_index,:));
    hold on;
    legendInfo{color_index} = ['Fixed delay'];
end

%% Equal_constraint
for V = V_
    color_index = color_index + 1;
    rand('seed',10);
    [~,samples] = histc(rand(1,sample_num),cumsum(p(:))/sum(p)); % discrete distributions of 0,1,2
%     samples = samples*5;
    Equal_constraint;
    plot(T_min,age,'Color',mpdc(color_index,:));
%     plot(lambda,age,'Color',mpdc(color_index,:));
    hold on;
    legendInfo{color_index} = ['Equal constraint'];
end
% axis([5 10 1.8 2.3])
xlabel('T_{min}');
ylabel('Average age per unit time');
legend(legendInfo);

==> matlab_SY/old/figure6_lognormal_differentcorrelations.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e6; %1e5
a_ = [-0.99:0.05:0.96 0.99];
% a_ = 0;
rho = (exp(a_)-1)./(exp(1)-1);
mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 
alpha = 1;
fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(a_));
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
    samples = samples/mean_tmp;
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
savefile = 'plot6.mat';
save(savefile, 'a_', 'age');

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure6_lognormal_differentcorrelations.fig');



==> matlab_SY/old/figure6_lognormal_differentcorrelations_a.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e4; %1e5
a_ = [-0.99:0.5:0.91 0.99];
% a_ = 0;

mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 
alpha = 1;
fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(a_));
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
    samples = samples/mean_tmp;
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(a_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
savefile = 'plot.mat';
save(savefile, 'a_', 'age');

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(a_,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('a');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure6_lognormal_differentcorrelations_a.fig');



==> matlab_SY/old/figure6_lognormal_differentcorrelations_evenfaster.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e6; %1e5
a_ = [-0.98:0.05:0.92 0.98];
% a_ = [-0.98:0.05:-0.88];
rho = (exp(a_)-1)./(exp(1)-1);
mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 
alpha = 1;
fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(a_));
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
    samples = samples/mean_tmp;
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
% savefile = 'plot6.mat';
% save(savefile, 'a_', 'age');

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure6_lognormal_differentcorrelations_evenfaster.fig');



==> matlab_SY/old/figure6_lognormal_differentcorrelations_fast.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e6; %1e5
a_ = [-0.98:0.05:0.92 0.98];
% a_ = 0;
rho = (exp(a_)-1)./(exp(1)-1);
mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 
alpha = 1;
fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(a_));
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
    samples = samples/mean_tmp;
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
%     age(j) = 1/mean(Z+samples)*1/2*mean((Z+samples).^2)+mean_;
end
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
savefile = 'plot6.mat';
save(savefile, 'a_', 'age');

%% Fixed delay
color_index = color_index + 1;
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
    Z = max(T - mean_,0);
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure6_lognormal_differentcorrelations_fast.fig');



==> matlab_SY/old/figure6_lognormal_differentcorrelations_slow.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e7;  % 3 day
%1e7 1 day
a_ = [-0.98:0.05:0.92 0.98];
% a_ = [-0.98:0.05:-0.88];
% a_ = [-0.98:0.05:-0.48];
rho = (exp(a_)-1)./(exp(1)-1);
mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 
alpha = 1;
fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
%% optimal policy
color_index = color_index + 1;
age=zeros(1,length(a_));
for j = 1:length(a_)
    a = a_(j)
    randn('seed',10);
    [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
    samples = samples/mean_tmp;
    optimal_policy_general_LogNormal;
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    age(j) = Expectedq/(mean(Z)+mean_);
end
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Optimal policy'];  
savefile = 'plot6_slow.mat';
save(savefile, 'a_', 'age');
% clear;
% %% Fixed delay
% sample_num = 1e8;
% color_index = color_index + 1;
% age=zeros(length(a_),10);
% for j = 1:length(a_)
%     a = a_(j)
%     for i = 1 : 10      
%         randn('seed',10+i);
%         samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
%         Z = max(T - mean_,0);
%         Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
%         age(j,i) = Expectedq/(mean(Z)+mean_);
%     end
% end
% age = mean(age,2);
% plot(rho,age,'Color',mpdc(color_index,:));
% hold on;
% legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure6_lognormal_differentcorrelations_slow.fig');



==> matlab_SY/old/figure6_lognormal_differentcorrelations_slow_1e8.m <==
clear; close all
T_min = 0;
T = T_min;
mean_ = 1;
sample_num = 1e7;  % 3 day
%1e7 1 day
a_ = [-0.98:0.05:0.92 0.98];
% a_ = [-0.98:0.05:-0.88];
% a_ = [-0.98:0.05:-0.48];
rho = (exp(a_)-1)./(exp(1)-1);
mu = 0; 
sigma = 1.5; 
mean_tmp = exp(mu+sigma^2/2); 
alpha = 1;
fname_g = 'g1_power';
fname_q = 'q1_power';
mpdc = distinguishable_colors(3);
color_index = 0;
% %% optimal policy
% color_index = color_index + 1;
% age=zeros(1,length(a_));
% for j = 1:length(a_)
%     a = a_(j)
%     randn('seed',10);
%     [samples, sample_Normal] = LogNormalMarkovSamples(a,mu, sigma,sample_num+1);
%     samples = samples/mean_tmp;
%     optimal_policy_general_LogNormal;
%     Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
%     age(j) = Expectedq/(mean(Z)+mean_);
% end
% plot(rho,age,'Color',mpdc(color_index,:));
% hold on;
% legendInfo{color_index} = ['Optimal policy'];  
% savefile = 'plot6_slow.mat';
% save(savefile, 'a_', 'age');
% clear;
%% Fixed delay
sample_num = 1e8;
color_index = color_index + 1;
age=zeros(length(a_),10);
for j = 1:length(a_)
    a = a_(j)
    for i = 1 : 10      
        randn('seed',10+i);
        samples = LogNormalMarkovSamples(a,mu, sigma,sample_num+1)/mean_tmp;
        Z = max(T - mean_,0);
        Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
        age(j,i) = Expectedq/(mean(Z)+mean_);
    end
end
age = mean(age,2);
plot(rho,age,'Color',mpdc(color_index,:));
hold on;
legendInfo{color_index} = ['Fixed delay'];



%%
% axis([1 1.8 1.85 2.2])
xlabel('Correlation Coefficient \rho');
ylabel('Average age per unit time');
legend(legendInfo);
saveas(figure(1),'figure6_lognormal_differentcorrelations_slow_secondcurve.fig');



==> matlab_SY/old/test_Erlang_main.m <==
clear; close all
V_ = [1];
T_min = 1:0.05:3;
sample_num = 1e6;
mpdc = distinguishable_colors(length(V_));
color_index = 0;
rand('seed',10);
samples = mean(exprnd(1, [V sample_num]),1);
%% optimal policy
for V = V_
    color_index = color_index + 1;
    optimal_policy;
    plot(T_min,age,'Color',mpdc(color_index,:));
    hold on;
    legendInfo{color_index} = ['Optimal policy'];
end

%% Fixed delay ???
for V = V_
    color_index = color_index + 1;
    optimal_policy;
    plot(T_min,age,'Color',mpdc(color_index,:));
    hold on;
    legendInfo{color_index} = ['Optimal policy'];
end

xlabel('T_{min}');
ylabel('Average age per unit time');
legend(legendInfo);

==> matlab_SY/old/test_Yates2.m <==
    Y = [0 2];
    Py = [0.5 0.5];
    
    % Solution 1,  lambda = 1
    Z = [0, 0];
    age1 = 1/[(Y+Z)*Py']*[1/2*(Y+Z).^2*Py'+ (Y+Z)*Py' *Y*Py'];   
    
    % Solution 2, lambda = 2/3 
    Z = [1 0];
    age2 = 1/[(Y+Z)*Py']*[1/2*(Y+Z).^2*Py'+ (Y+Z)*Py' *Y*Py'];    

==> matlab_SY/old/test_Yates3_convex.m <==
clear all;
N = 10;
times = 1e6;
for i = 1: times
    P = rand(1,N);
    P = P/sum(P);
    x1 = rand(1,N);
    x2 = rand(1,N);
    lambda = rand;
    if f(x1*lambda+x2*(1-lambda),P) <= f(x1,P)*lambda+f(x2,P)*(1-lambda)
        % convex
    else
        error('Nonconvex');
    end
end

==> matlab_SY/old/test_Yates4_increasing.m <==
y = [0 2];
p = [0.5 0.5];
i = 0;
for x= 0:0.01:2
    i = i + 1;
    age(i) = 1/2*((y+[x 0]).^2*p')/((y+[x 0])*p')+y*p';
end
plot(0:0.01:2,age);
axis([0 2 1.6 2])
xlabel('z(0)');
ylabel('f(z)');

==> matlab_SY/old/test_convex1.m <==
clear all;
N = 10;
times = 1e6;
for i = 1: times
    P = rand(1,N);
    P = P/sum(P);
    x1 = rand(1,N);
    x2 = rand(1,N);
    lambda = rand;
    if f(x1*lambda+x2*(1-lambda),P) <= f(x1,P)*lambda+f(x2,P)*(1-lambda)
        % convex
    else
        error('Nonconvex');
    end
end

==> matlab_SY/optimal_policy.m <==
beta_low = 0;
beta_high = 1000;
beta = (beta_low+ beta_high)/2;
times = 30;
for i=1:times
    if mean(max(beta,samples)) > max(T,mean(max(beta^2,samples.^2))/2/beta)
        beta_high = beta;
    else
        beta_low = beta;
    end
    beta = (beta_low+ beta_high)/2;
end
Z = max(beta - samples,0);

==> matlab_SY/optimal_policy_general_Discrete.m <==
l = 0; u = 20;
times = 40;
sample_now = samples(1:sample_num);
% sample_index = sample_now/2+1;
for i=1:times
    i
    c = (l+u)/2;
    dual_alpha_l = 0;
    dual_alpha_u = 10;
    tau = dual_alpha_l + c;
    [Expectedz,Z] = DelayControlFunction(fname_g,tau, sample_now,DiscretePoint,TransMatrix,alpha);
    if Expectedz + mean_< T_min        
        for j = 1:times
            dual_alpha = (dual_alpha_l+dual_alpha_u)/2;
            tau = dual_alpha + c;
            [Expectedz,Z] = DelayControlFunction(fname_g,tau, sample_now,DiscretePoint,TransMatrix,alpha);
            if Expectedz + mean_>= T_min
                dual_alpha_u = dual_alpha;
            else
                dual_alpha_l = dual_alpha;
            end
        end
    end
    Expectedq = mean(feval(fname_q,sample_now,Z,samples(2:sample_num+1),alpha));
    if Expectedq - c*(Expectedz + mean_)<=0 
        u = c;
    else
        l = c;
    end
end
 1

==> matlab_SY/optimal_policy_general_LogNormal.m <==
l = 0; u = 20;
times = 15;
sample_now = samples(1:sample_num);
sample_Normal_now = sample_Normal(1:sample_num);
% sample_index = sample_now/2+1;
for i=1:times
    i
    c = (l+u)/2;
    dual_alpha_l = 0;
    dual_alpha_u = 10;
    tau = dual_alpha_l + c;
    [Expectedz,Z] = DelayControlFunction_LogNormal(fname_g,tau, sample_now, sample_Normal_now,a,mu, sigma,mean_tmp,alpha);
    if Expectedz + mean_< T_min        
        for j = 1:times
            dual_alpha = (dual_alpha_l+dual_alpha_u)/2;
            tau = dual_alpha + c;
            [Expectedz,Z] = DelayControlFunction_LogNormal(fname_g,tau, sample_now, sample_Normal_now,a,mu, sigma,mean_tmp,alpha);
            if Expectedz + mean_>= T_min
                dual_alpha_u = dual_alpha;
            else
                dual_alpha_l = dual_alpha;
            end
        end
    end
    Expectedq = mean(feval(fname_q,samples(1:sample_num),Z,samples(2:sample_num+1),alpha));
    if Expectedq - c*(Expectedz + mean_)<=0 
        u = c;
    else
        l = c;
    end
end

==> matlab_SY/q1_exp.m <==
function q= q1_exp(y,z,y_,alpha)
% q = 1/2*(2*y+z+y_).*(z+y_);
if alpha == 0
    q = 0;
else
    q = 1/alpha*(exp(alpha*(y+z+y_))-exp(alpha*y))-z-y_;
end

==> matlab_SY/q1_power.m <==
function q= q1_power(y,z,y_,alpha)
% q = 1/2*(2*y+z+y_).*(z+y_);
q = 1/(alpha+1)*((y+z+y_).^(alpha+1)-y.^(alpha+1));
end

==> matlab_SY/q1_stair.m <==
function q= q1_stair(y,z,y_,alpha)
% q = 1/2*(2*y+z+y_).*(z+y_);
% q = 1/(alpha+1)*((y+z+y_).^(alpha+1)-y.^(alpha+1));
% q = 0;
% for i = floor(alpha*y):floor(alpha*(y+z+y_))
%     if i == floor(alpha*y)
%         small = alpha*y;
%     else
%         small = i;
%     end
%     if i == floor(alpha*(y+z+y_))
%         large = alpha*(y+z+y_);
%     else
%         large = i+1;
%     end
%     q = q+(large-small)*i;
% end
if alpha == 0
    q = 0; %z + y_;
else
    tmp = alpha*(y+z+y_);
    q = 1/2*(1+floor(tmp)).*floor(tmp)-floor(tmp).*(1-tmp+floor(tmp));
    tmp = alpha*y;
    q = q - (1/2*(1+floor(tmp)).*floor(tmp)-floor(tmp).*(1-tmp+floor(tmp)));
    q = q/alpha; %+z+y_;
end

==> matlab_SY/sizes.m <==
function sm = sizes(varargin) % size for many matrices as a matrix
% DESCRIPTION  res = sizes(a,b,c,...) 
%  Sizes of matrices collected in a matrix. 
% INPUT
%  a -- a matrix of any type 
%  b -- as above
%  c -- as above
% OUTPUT
%  sm -- a matrix with sizes of one matrix per row
% SEE ALSO 
%  sizem, maxsize, size
% TRY 
%  sizes(ones(2,3,4),ones(1,2),ones(5,6,7)) => [2 3 4; 1 2 1; 5 6 7]

% by Magnus Almgren 970529 revised 030930 revised 050517

n = 2;
for j = 1:nargin
 siz = size(varargin{j});
 s{j} = siz;
 n(j) = length(siz);
end
sm = ones(nargin,max(n));
for j = 1:nargin
 sm(j,1:n(j)) = s{j};
end


==> matlab_SY/test_Elif_Eq11_for_another_paper.m <==
clear; close all;
% energy arrival process
rand('seed',10);
interarrival = exprnd(1,10,1);
arrival = [0 cumsum(interarrival)'];
T = arrival(end);
t= 0:0.001:T;
Nv = zeros(1, length(t));
for i = 1: length(t)
    Nv(i) = sum(arrival<t(i));
end
plot(t,Nv);
hold on
% update solution
tau_update_interval = zeros(1,10);
lk = 0;
for k = 1:10
    tau_update_interval(k) = max(max(t-lk,0)./max(Nv+1-k,0));
    lk = lk + tau_update_interval(k);
end
updates = [0, cumsum(tau_update_interval)];
cum_updates = zeros(1, length(t));
for i = 1: length(t)
    cum_updates(i) = sum(updates<t(i));
end
plot(t, cum_updates,'r--');
age = sum(tau_update_interval.^2/2)/T;



